Epidemic Models for COVID-19 during the First Wave from February to May 2020: a Methodological Review

We review epidemiological models for the propagation of the COVID-19 pandemic during the early months of the outbreak: from February to May 2020. The aim is to propose a methodological review that highlights the following characteristics: (i) the epidemic propagation models, (ii) the modeling of intervention strategies, (iii) the models and estimation procedures of the epidemic parameters and (iv) the characteristics of the data used. We finally selected 80 articles from open access databases based on criteria such as the theoretical background, the reproducibility, the incorporation of interventions strategies, etc. It mainly resulted to phenomenological, compartmental and individual-level models. A digital companion including an online sheet, a Kibana interface and a markdown document is proposed. Finally, this work provides an opportunity to witness how the scientific community reacted to this unique situation.

==> code/formatting.py <==
import re
from pathlib import Path
import os
import numpy as np

from params import dic_values, subcat_replace

path = Path().resolve().parent

PATH_BIB = os.path.join(path,"references.bib")


rename_approach = {'epidemiological parameter estimation':"epidemic parameters estimation",
                   'evolution forecast':"evolution forecast",
                   'modelling of various intervention strategies':'modeling of various intervention strategies',
                   'introduction of economic components':'introduction of economic components',
                   'optimisation of intervention strategies':'optimization of intervention strategies'}


def first_formatting(table):


    table.rename(columns = {"Stochastic vs. Deterministic":"det",
                        "Subcategory of model":"subcat",
                        "Global approach":"approach",
                        "Link/source":"link",
                        "Global modelisation's type of intervention strategies":"strategy",
                        "Method of estimation for the epidemic parameters":"estim",
                        "Method of estimation for the other parameters":"estim2"}, inplace=True)
    
    is_code = (table["Code available"]!="No")&(table["Code available"]!="")
    is_code = is_code.apply(lambda s : "Yes" if s==True else "No")
    table["Code"] = is_code
    
    table["sto"] = table["det"].apply(lambda s : "Yes" if "stochastic" in s else "No")

    refs = get_refs(table)
    table["ref"] = table["Paper(s)"].apply(lambda s: refs[s] if s in refs else s)
    
    table["cite"] = table["ref"].apply(lambda s: s.replace("\cite{","").replace("}",""))

    table["num approach"] = clean_col(table, col="approach", equals=dic_values["approach"])
    table["num approach"] = get_num(table, col="num approach", values=dic_values["approach"])

    table["num approach"] = table["num approach"].apply(lambda s : " - ".join(sorted(s)))

    table["epidemic parameters"] = ""
    table["Other parameters"] = ""
    table["Estimation method"] = ""
    table["Model"]=""
    table["id"] = table.index.values + 2
        
    table["strategy"] = get_num(table, col="strategy", values = dic_values["strategy"]).apply(lambda l: " - ".join(sorted(l)))

    estim_replace = {"CF":"curve-fitting",
                    "deterministic optimisation":"deter opt",
                    "stochastic optimisation":"sto opt"
                        }
    
    for term in estim_replace:
        
        table["estim"] = table["estim"].apply(lambda s : s.replace(term,estim_replace[term]))
        table["estim2"] = table["estim2"].apply(lambda s : s.replace(term,estim_replace[term]))

    table["estim"] = get_num(table, col="estim", values = dic_values["estim"]).apply(lambda l: " - ".join(sorted(l)))
    table["estim2"] = get_num(table, col="estim2", values = dic_values["estim"]).apply(lambda l: " - ".join(sorted(l)))
   
    for k,v in subcat_replace.items():
        table["subcat"] = table["subcat"].apply(lambda s : s.replace(k,v))

    table = table[table["id"]!=2]
    table = table.reset_index()
    


    return table


def string_formatting(string, links=True):

    list_maths_terms = ['\\sim']
    
    for term in list_maths_terms:
        string = string.replace(term, '$ '+ term + ' $')

    if links:
        urls = re.findall(r'(https?://\S+)', string)
    
        for url in urls:
            string = string.replace(str(url), "\\href{"+url+"}{link}")
        
    return string


def get_refs(table):
    
    with open(PATH_BIB,'r') as file:
        lines = file.readlines()
        
        refs = []
        
        for i, line in enumerate(lines):



            if "@book" in line:
                
                refs.append({})
                
                refs[-1]["cite"] = line.replace("@book {","").replace("@book{ ","").replace("@book{","").replace(",\n","")
            
            elif "@online" in line:
                refs.append({})
                
                refs[-1]["cite"] = line.replace("@online {","").replace("@online{ ","").replace("@online{","").replace(",\n","")
            elif "@article" in line:
                refs.append({})
                
                refs[-1]["cite"] = line.replace("@article {","").replace("@article{ ","").replace("@article{","").replace(",\n","")
                
            elif "@techreport" in line:
                refs.append({})
                
                refs[-1]["cite"] = line.replace("@techreport{","").replace("@techreport{ ","").replace(",\n","")

            elif "@misc" in line:
                refs.append({})
                
                refs[-1]["cite"] = line.replace("@misc{","").replace("@misc{ ","").replace(",\n","")
            elif "@phdthesis" in line:
                refs.append({})
                
                refs[-1]["cite"] = line.replace("@phdthesis{","").replace("@phdthesis{ ","").replace(",\n","")
                
            else:
                
                if "@" in line:
                    print("Attention ref not found", line)

            if "title" in line:
                
                refs[-1]["title"] = line.replace("title = { ","").replace("title = {","").replace("title={","").replace("title = ","").replace("},\n","").replace('"',"").replace("}","")

    refs = {ref["title"].lstrip().rstrip(): "\\cite{"+ref["cite"]+"}" for ref in refs}

    refs_not_found = [#"Policy brief : Analyse cout-benefice des strategies de deconfinement",
#                      "Physical distancing is working and still needed to prevent COVID-19 resurgence in King, Snohomish, and Pierce counties",
#                      "Modeling of COVID-19 epidemic in the United States",
#                      "Estimation of the epidemic properties of the 2019 novel coronavirus: A mathematical modeling study"
                      #"Predictive Monitoring of COVID-19"]
                      ]
    for ref in refs_not_found:
#        refs[ref] = (table["Paper(s)"][table["Paper(s)"]==ref].values +", "+table["Authors"][table["Paper(s)"]==ref].values)[0]
        refs[ref] = "[?]"
#    refs = {k.lower():v for k,v in refs.items()}
    
    return refs
        
def clean_col(table, col, equals=[], contains=[]):

    cleaned = table[col].copy()

    for i in cleaned.index:

        all_values = cleaned[i].replace("; ","|").replace(";","|").replace("|","; ").split("; ")
        
        cleaned[i] = []
        
        for s in contains:
            
            cleaned[i] += [val for val in all_values if s in val and val not in cleaned[i]]
            
        for s in equals:
        
            cleaned[i] += [val for val in all_values if val==s and val not in cleaned[i]]

        cleaned[i] = "; ".join(list(set(cleaned[i])))
    
    return cleaned
        
        

def get_num(table, col, values):

    nums = table[col].copy()

    for i, name in enumerate(values):

        nums = nums.apply(lambda s : s.replace(name, str(i+1)))
        
    nums = nums.apply(lambda s : s.replace("; ","| ").replace(";","| "))

    nums = nums.apply(lambda s : s.split("| "))    
  
    return nums
    


def examine_cols(table, equal={}, isin={}, not_isin={}, cols=[], print_table=False):

    index = np.ones(len(table))*True

    for k, v in equal.items():
        index = index * (table[k]==v)

    for k, v in isin.items():
        index = index * np.isin(v, table[k]) 
          
    for k, v in not_isin.items():
        index = index * np.logical_not(np.isin(v, table[k]))

    subtable = table.loc[np.where(index)[0], cols]
    
    if print_table:   
        for i in subtable.index:
            
            print(i+2)
            print(subtable.loc[i,cols].values)
            print("--")
            

==> code/main.py <==
import numpy as np
import pandas

from formatting import first_formatting, examine_cols
from write_glossary import write_latex_glossary
import write_table
from stats import count_occurrences


import pandas as pd
import requests 
import io

GG_SPREADSHEET = "https://docs.google.com/spreadsheets/d/1WWIOWnuJuOKKNQA71qgxs7IVHtYL7ROKm7m7LwGY3gU"
#GG_SPREADSHEET_NAME = GG_SPREADSHEET + "/export?format=csv&gid=0"
GG_SPREADSHEET_NAME = GG_SPREADSHEET + "/export?format=csv"

#url     = requests.get(GG_SPREADSHEET).text
#buffer  = io.StringIO(url)
#
#df      = pandas.read_csv(filepath_or_buffer=buffer, header=1)

GG_GLOSSARY_NAME = GG_SPREADSHEET + "/export?format=csv&gid=693948220"
glossary = pandas.read_csv(GG_GLOSSARY_NAME).fillna('')

write_latex_glossary(glossary)




table = pandas.read_csv(GG_SPREADSHEET_NAME).fillna('')

table = first_formatting(table)

#
#examine_cols(table=table, equal = {"det":"deterministic"},\
#             not_isin = {"subcat":"optimal control"}, cols=["id","subcat"])


dic_models = {}   
#


dic_models["comp_deter"] = write_table.write_latex_compartmental_deterministic(table)
dic_models["comp_sto"] = write_table.write_latex_compartmental_stochastic(table)
dic_models["pheno"] = write_table.write_latex_phenomenological(table)
dic_models["individual-level"] = write_table.write_latex_individual_level(table)
dic_models["opti"] = write_table.write_latex_optimisation_strategy(table)
dic_models["statistical"] = write_table.write_latex_statistical_estimation(table)


#

dic_id = {id_:[] for id_ in table["id"].unique()}
for model, list_id in dic_models.items():
    for id_ in list_id:
        dic_id[id_].append(model)
        
        
def get_cite(list_id):
    dic_cite = {table.loc[i,"id"]:table.loc[i,"ref"] for i in range(len(table)) if table.loc[i,"id"] in list_id.values}
    return dic_cite

dic_cite = get_cite(dic_models["comp_deter"])



def get_cite_subcat(table, name_cat, name_subcat):
    
    cat = (table["Category of model"]==name_cat)
    subcat = table["subcat"].apply(lambda s : name_subcat in s)

    ids = table.loc[cat & subcat,"id"]
    dic_cite = get_cite(ids)
    citations = [k.replace("\\cite{","").replace("}","") for k in dic_cite.values()]
    
    print(len(citations))
    print(", ".join(citations))
    
    
    
#get_cite_subcat(table, "compartmental", "spatially-structured")
get_cite_subcat(table, "compartmental", "isolated")





##Stat paper


for det in ["deterministic", "stochastic"]:
    
    print(det)
    
    type_ = (table["det"]==det)
    
    for model in ["statistical estimation", "phenomenological", "compartmental", "individual-level"]:

        
        mod = table["Category of model"].apply(lambda s : model in s)

        mask = (type_ & mod).sum()
        
        print(model, mask)
        print("--")




==> code/stats.py <==


import numpy as np
import pandas
from collections import Counter, OrderedDict




def count_occurrences(gsheet, name_col, separator=';', delete_empty=True, count_filled=False, date=False, percent=False, combination=False, not_filled_value=''):
    
    # Clean rows not filled yet
    if delete_empty:
        gsheet = clean_empty(gsheet)
    
    rows = clean_col(gsheet, name_col, separator, count_filled, date, not_filled_value)
    
    if combination==True:
        rows = rows.apply(lambda s: sorted(s))
        rows = rows.apply(lambda s: [';'.join(s)])
    
    # Concatenate all values
    all_values = sum(rows, [])

    counts = Counter(all_values)
    
    # Nb filled lines
    n = len(gsheet)
    
    if percent:
        counts = {k:round(100*(v/n),1) for k, v in counts.items()}
        
    if date:
        dic_dates = {'05':'Mai',
                     '04':'Avril',
                     '03':'Mars',
                     '02':'Février'}
        
        counts = {dic_dates[k]:v for k,v in counts.items()}

    return Counter(counts).most_common()


def clean_col(gsheet, name_col, separator=';', count_filled=False, date=False, not_filled_value=''):

    rows = gsheet[name_col]
    
    # If column of date, keep only month
    if date:
        rows = rows.apply(lambda s: s.split("/")[0])
        
    # Check only if filled cell
    if count_filled:
        rows = rows.apply(lambda s: 'not filled' if s==not_filled_value else 'filled')

    # Split with separator
    rows = rows.str.split(separator)

    # Remove blank spaces after separator"
    rows = rows.apply(lambda x: [s.lstrip() for s in x])
    
    return rows

def clean_empty(gsheet):
    to_keep = (gsheet.apply(lambda x: sum([1 for s in list(x[5:]) if s!='']), axis = 1)>=2)
    gsheet = gsheet[to_keep]
    return gsheet


if __name__=="__main__":
    
        
    GG_SPREADSHEET = "https://docs.google.com/spreadsheets/d/1WWIOWnuJuOKKNQA71qgxs7IVHtYL7ROKm7m7LwGY3gU"
    GG_SPREADSHEET_NAME = GG_SPREADSHEET + "/export?format=csv&id=KEY&gid=0"
    
    gsheet = pandas.read_csv(GG_SPREADSHEET_NAME).fillna('')

    approach = count_occurrences(gsheet, 'Global approach')
    deterministic_sto = count_occurrences(gsheet, 'Stochastic vs. Deterministic')
    categories = count_occurrences(gsheet, 'Category of model')
    subcategories = count_occurrences(gsheet, 'Subcategory of model')
    code = count_occurrences(gsheet, 'Code available', count_filled=True, not_filled_value='No')

    strategies = count_occurrences(gsheet, 'Subcategory of model', count_filled=True)

    parameters_estimation = count_occurrences(gsheet, 'How input parameters are estimated (data-driven or from literature)',
                                              combination=True)

    dates = count_occurrences(gsheet, 'Date of publication', date=True)

#    data = count_occurrences(gsheet, 'Data used for the model (e.g. historical or simulated)')
    
    strategy = count_occurrences(gsheet, "Global modelisation's type of intervention strategies")




==> code/write_glossary.py <==
from pathlib import Path
import os

from formatting import string_formatting

path = Path().resolve().parent

PATH_GLOSSARY = os.path.join(path,"glossary")




def write_latex_glossary(glossary):

    for i in range(len(glossary)):
        if glossary.loc[i,"Type"]!="":
            type_name = glossary.loc[i,"Type"]
        else:
            glossary.loc[i,"Type"] = type_name


    for type_name in glossary["Type"].unique():
        rows_type = (glossary["Type"]==type_name)
        glossary_type = glossary[rows_type]

        if type_name=="Epidemio vocabulary": 
            
            columns = ["Term", "Definition", "Shortcut"]
            headers = ["Term", "Definition", "Shortcut"]
            column_format = "{ | p{4cm} | p{7cm} | p{2cm} | }"
            
        elif type_name=="Model typology":
            columns = ["Term", "Definition"]
            headers = ["Term", "Definition"]
            column_format = "{ | p{4cm} | p{7cm} |}"

        else:
            columns = ["Term", "Shortcut"]
            headers = ["Term", "Shortcut"]
            column_format = "{ | p{4cm} | p{2cm} | }"
            
            
                    
        f = open(os.path.join(PATH_GLOSSARY,'glossary_'+type_name.lower().replace(" ","_")+'.tex'),'w')
            
        f.write("\\small\n\n")

        f.write("\\begin{longtable}"+column_format+"\n\n")

        f.write("\\hline\n\n")

        
        f.write(" & ".join([str(x) for x in headers])+ " \\\\\n")
    
        f.write("\\hline\n\n")


        k=0
        for i, row in glossary_type[columns].iterrows():
            f.write(" & ".join([string_formatting(str(x), links=False) for x in row.values]) + " \\\\\n")
            
            if k<len(glossary_type)-1:
                f.write("\\hline\n")
                k+=1

        f.write("\\hline \n\n")

        f.write("\\end{longtable}\n\n")

        f.close()


==> code/write_table.py <==
import pandas
from collections import OrderedDict
from pathlib import Path
import os
import numpy as np

from stats import count_occurrences
from formatting import string_formatting, get_num, clean_col, rename_approach
from params import dic_values

path = Path().resolve().parent

PATH_TABLE = os.path.join(path,"table")





def write_latex_compartmental_deterministic(table):

    compartmental = table["Category of model"].apply(lambda s : "compartmental" in s)
    no_optimal_strategy = table["approach"].apply(lambda s : "optimisation of intervention strategies" not in s)

    deterministic = (table["det"]=="deterministic")
    subtable = table[deterministic & compartmental].copy()



    subtable["subcat"] = clean_col(subtable, "subcat", equals = dic_values["compartmental_deterministic"], contains=["SE", "SI", "IRG", "ID"])

#    subcategories = count_occurrences(subtable, 'subcat')
#    print(subcategories)    
#    

    
    subtable["subcat"] = get_num(table, "subcat", values = dic_values["compartmental_deterministic"])

    subtable["subcat"] = subtable["subcat"].apply(lambda l : " - ".join([s for s in l if "SI" in s or "SE" in s or "IRG" in s or "ID" in s]+sorted([s for s in l if s.isnumeric()])))
    
    columns = OrderedDict({
#                            "id" : ["ID","",0.2],
                            "ref" : ['Ref.','',0.5],
                            "link":['Link','',0.5],
                            "num approach" : ["Global","approach",1.9],
                            "subcat" : ["Model","",3],
#                          "Outputs" : ["Outputs",3],
                            "strategy" : ["Strategies","modeling",1],
#                            "Epidemiological parameters" : ["Epidemio","parameters",1.8],
#                            "Other parameters" : ["Other","parameters",1.5],
                            "estim" : ["Parameters","estimation",1.6],
                            "Code" : ["Code","",0.5],
#                            "Sensitivity analysis" : ["Sensitivity","Analysis",1.2]
                            })



            
    write_table(subtable, "Compartmental deterministic models", columns, model_values=dic_values["compartmental_deterministic"])
        
    return subtable["id"]
              
              

              

def write_latex_compartmental_stochastic(table):

    compartmental = table["Category of model"].apply(lambda s : "compartmental" in s)

    stochastic = (table["det"]=="stochastic")
    no_optimal_strategy = table["approach"].apply(lambda s : "optimisation of intervention strategies" not in s)
    subtable = table[stochastic & compartmental].copy()

    subtable["subcat"] = clean_col(subtable, "subcat", equals = dic_values["compartmental_deterministic"], contains=["SE", "SI", "IRG", "ID"])

    
    subtable["subcat"] = get_num(table, "subcat", values = dic_values["compartmental_stochastic"])


    subtable["subcat"] = subtable["subcat"].apply(lambda l : " - ".join([s for s in l if "SI" in s or "SE" in s or "IRG" in s or "ID" in s]+sorted([s for s in l if s.isnumeric()])))
    

    columns = OrderedDict({
#                            "id" : ["ID","",0.2],
                            "ref" : ['Ref.','',0.5],
                            "link":['Link','',0.5],
                            "num approach" : ["Global","approach",1.9],
                            "subcat" : ["Model","",3],
#                          "Outputs" : ["Outputs",3],
                            "strategy" : ["Strategies","modeling",1],
#                            "Epidemiological parameters" : ["Epidemio","parameters",1.8],
#                            "Other parameters" : ["Other","parameters",1.5],
                            "estim" : ["Parameters","estimation",1.6],
                            "Code" : ["Code","",0.5],
#                            "Sensitivity analysis" : ["Sensitivity","Analysis",1.2]

                            })
            
    
    write_table(subtable, "Compartmental stochastic models", columns, model_values = dic_values["compartmental_stochastic"])
    
    return subtable["id"]
    



def write_latex_phenomenological(table):
    
    pheno = table["Category of model"].apply(lambda s : "phenomenological" in s)
    
    no_optimal_strategy = table["approach"].apply(lambda s : "optimisation of intervention strategies" not in s)
    subtable = table[pheno].copy()

#    subtable["subcat"] = clean_col(subtable, "subcat", equals = dic_values["phenomenological"])
    
    subtable["subcat"] = clean_col(subtable, "subcat", contains=dic_values["phenomenological_curve"]+dic_values["phenomenological"])
    subtable["subcat"] = get_num(subtable, "subcat", values = dic_values["phenomenological"])
#

    subtable["subcat"] = subtable["subcat"].apply(lambda l : " - ".join([s for s in l if s in dic_values["phenomenological_curve"]]+sorted([s for s in l if s.isnumeric()])))
    
    

    columns = OrderedDict({
#                            "id" : ["ID","",0.2],
                            "ref" : ['Ref.','',0.5],
                            "link":['Link','',0.5],
                            "num approach" : ["Global","approach",1.2],
                            "sto": ["Stochastic","",1.2],
                            "subcat": ["Model","",2.5 ],
#                            "subcat" : ["Model","",0.7],
#                          "Outputs" : ["Outputs",3],
                            "strategy" : ["Strategies","modeling",1.1],
#                            "Epidemiological parameters" : ["Epidemio","parameters",1.5],
#                            "Other parameters" : ["Other","parameters",1.5],
                            "estim2" : ["Parameters","estimation",1.6],
                            "Code" : ["Code","",0.5],
#                            "Sensitivity analysis" : ["Sensitivity","Analysis",1.2]

                            
                            
                            })
            
    write_table(subtable, "Phenomenological models", columns, model_values = dic_values["phenomenological"], num_estim=2)
    
    return subtable["id"]
    




def write_latex_individual_level(table):
    
    individual_level = table["Category of model"].apply(lambda s : s=="individual-level")


    no_optimal_strategy = table["approach"].apply(lambda s : "optimisation of intervention strategies" not in s)
    subtable = table[individual_level].copy()

    subtable["subcat"] = clean_col(subtable, "subcat", equals = dic_values["individual_level_cat"])
    
    
    subtable.loc[:,"subcat"] = subtable.loc[:,"subcat"].replace("individualised", "individualized")

    subtable["subcat"] = subtable["subcat"].apply(lambda l : " - ".join(sorted(l.split("; "))))
    

    columns = OrderedDict({
#                            "id" : ["ID","",0.2],
                            "ref" : ['Ref.','',0.5],
                            "link":['Link','',0.5],
                            "num approach" : ["Global","approach",1.2],
                            "sto": ["Stochastic","",1.4],
                            "subcat":["Model","",1.8],
#                          "Outputs" : ["Outputs",3],
                            "strategy" : ["Strategies","modeling",1.2],
#                            "Epidemiological parameters" : ["Epidemio","parameters",1.5],
#                            "Other parameters" : ["Other","parameters",1.5],
                            "estim" : ["Parameters","estimation",1.6],
                            "Code" : ["Code","",0.5],
#                            "Sensitivity analysis" : ["Sensitivity","Analysis",1.2]
                            
                            })
            
    write_table(subtable, "Individual-level models", columns, model_values = None)
    
    return subtable["id"]
    



def write_latex_optimisation_strategy(table):
    
    return table["id"]
    
    
    optimal_strategy = table["approach"].apply(lambda s : "optimisation of intervention strategies" in s)
    subtable = table[optimal_strategy].copy()

    subtable["subcat"] = clean_col(subtable, "subcat", equals=dic_values["optimisation"])
    

    subtable["subcat"] = get_num(subtable, "subcat", values = model_values["optimisation"])

    subtable["subcat"] = subtable["subcat"].apply(lambda l : " - ".join(sorted(l)))


    columns = OrderedDict({
#                            "id" : ["ID","",0.2],
                            "ref" : ['Ref.','',0.5],
                            "link":['Link','',0.5],
                            "num approach" : ["Global","approach",1.2],
                            "sto": ["Stochasticity","",1.4],
                            "subcat" : ["Model","",2],
#                          "Outputs" : ["Outputs",3],
                            "strategy" : ["Strategies","modeling",1.2],
#                            "Epidemiological parameters" : ["Epidemio","parameters",1.8],
#                            "Other parameters" : ["Other","parameters",1.5],
                            "estim" : ["Parameters","estimation",1.6],
                            "Code" : ["Code","",0.5],
#                            "Sensitivity analysis" : ["Sensitivity","Analysis",1.2]
                            })
            
    write_table(subtable, "Optimisation strategy models", columns, model_values="optimisation")
    
    return subtable["id"]
    


def write_latex_statistical_estimation(table):
    
    statistical = table["Category of model"].apply(lambda s : s=="statistical estimation")
    
    no_optimal_strategy = table["approach"].apply(lambda s : "optimisation of intervention strategies" not in s)
    subtable = table[statistical].copy()

    subtable["subcat"] = clean_col(subtable, "subcat", equals=dic_values["statistical_estimation"])

    subtable["subcat"] = get_num(subtable, "subcat", values = dic_values["statistical_estimation"])

    subtable["subcat"] = subtable["subcat"].apply(lambda l : " - ".join(sorted(l)))
    
    

    columns = OrderedDict({
#                            "id" : ["ID","",0.2],
                            "ref" : ['Ref.','',0.5],
                            "link":['Link','',0.5],
                            "num approach" : ["Global","approach",1.2],
                            "sto": ["Stochastic","",1.4],
#                            "subcat" : ["Model","",2],
#                          "Outputs" : ["Outputs",3],
#                            "strategy" : ["Strategies","modelling",1.2],
#                            "Epidemiological parameters" : ["Epidemio","parameters",1.8],
#                            "Other parameters" : ["Other","parameters",1.5],
                            "estim" : ["Parameters","estimation",1.6],
                            "Code" : ["Code","",0.5],
#                            "Sensitivity analysis" : ["Sensitivity","Analysis",1.2]
                            
                            })
            
    write_table(subtable, "Statistical estimation models", columns, model_values = None)
    
    return subtable["id"]




def write_table(table, name, columns, model_values, num_estim=1):

    
    
              
    columns_format = ["p{"+str(val[2])+"cm}" for val in list(columns.values())]
          
    f = open(os.path.join(PATH_TABLE,'table_'+name.lower().replace(" ","_")+'.tex'),'w')
                    
#    f.write("\\begin{landscape}\n\n")
    
    f.write("\\RaggedRight\n\n")

    f.write("\\centering\n\n")


    f.write("\\setlength{\\tabcolsep}{8pt}\n\n")
    f.write("\\renewcommand{\\arraystretch}{1.2}\n\n")
    	
    f.write("\\fontsize{7}{8}\selectfont \n\n")

    f.write("\\begin{longtable}{|"+"|".join(columns_format)+"|}\n\n")
    
#    f.write("\\caption{"+name+"}\n\n")

    f.write("\\hline\n\n")
    
    f.write(" & ".join([val[0] for val in list(columns.values())]) + " \\\\\n")
    f.write(" & ".join([val[1] for val in list(columns.values())]) + " \\\\\n")
    
    f.write("\\hline\n\n")

    f.write("\\endhead\n\n")

    k=0

    for i, row in table[list(columns.keys())].iterrows():
        
        f.write(" & ".join([string_formatting(str(x)) for x in row.values]) + " \\\\\n")
        
        if k<len(table)-1:
            f.write("\\hline\n")
            k+=1

    f.write("\\hline \n\n")


    f.write("\\end{longtable}\n\n")

#    f.write("\\end{landscape}")
    
    
    f.write("\\medskip\n\n")
    f.write("\\RaggedRight\n\n")
    f.write("\\begin{multicols}{2}\n\n")
    f.write("\\raggedcolumns\n\n")
    
    f.write("\\small\n\n")
    
    f.write("\\textbf{Global approach}\n\n")
    
    f.write("\\begin{itemize}\n\n")

    f.write("\\setlength\\itemsep{1pt}\n\n")
    
    for i,item in enumerate(dic_values["approach"]):
        
        f.write("\\item ["+str(i+1)+"] "+rename_approach[item]+"\n\n")
        
    f.write("\\end{itemize}\n\n")

    f.write("\\medskip\n\n")


    if model_values is not None:
        
        f.write("\\textbf{Model}\n\n")
    
        f.write("\\begin{itemize}\n\n")
    
        f.write("\\setlength\\itemsep{1pt}\n\n")

        for i,item in enumerate(model_values):

            f.write("\\item ["+str(i+1)+"] "+item+"\n\n")
            
        f.write("\\end{itemize}\n\n")
    
        f.write("\\medskip\n\n")
    
    
    f.write("\\columnbreak\n\n")
    
    f.write("\\medskip\n\n")

    f.write("\\textbf{Intervention strategies modeling}\n\n")

    f.write("\\begin{itemize}\n\n")

    f.write("\\setlength\\itemsep{1pt}\n\n")
    
    for i,item in enumerate(dic_values["strategy"]):

        f.write("\\item ["+str(i+1)+"] "+item+"\n\n")
        
    f.write("\\end{itemize}\n\n")   
    



    f.write("\\medskip\n\n")

    if num_estim==1:
        f.write("\\textbf{Epidemic parameters estimation methods}\n\n")

    elif num_estim==2:
        f.write("\\textbf{Parameters estimation methods}\n\n")

    f.write("\\begin{itemize}\n\n")

    f.write("\\setlength\\itemsep{1pt}\n\n")
    
    for i,item in enumerate(dic_values["estim"]):
        
    

        if item=="sto opt":
            name_item = "stochastic optimization"
        elif item=="deter opt":
            name_item = "deterministic optimization"

        else:
            name_item = item
            
        name_item = name_item.replace("optimisation","optimization")

        f.write("\\item ["+str(i+1)+"] "+name_item+"\n\n")
        
    f.write("\\end{itemize}\n\n")   
    
    f.write("\\end{multicols}\n\n")



    f.close()



